An induced annealing technique for SiPMs neutron radiation damage

The use of Silicon Photo-Multipliers(SiPMs)has become popular in the design of High Energy Physics experimental apparatus with a growing interest for their application in detector area where a significant amount of non-ionising dose is delivered. For these devices, the main effect caused by the neutron fluence is a linear increase of the leakage current. In this paper, we present a technique that provides a partial recovery of the neutron damage on SiPMs by means of an Electrical Induced Annealing. Tests were performed, at the temperature of 20C, on a sample of three SiPM arrays (2x3) of 6 mm^2 cells with 50 um pixel sizes: two from Hamamatsu and one from SensL. These SiPMs have been exposed to neutrons generated by the Elbe Positron Source facility (Dresden), up to a total fluence of 8x10^11 n1MeV-eq/cm^2. Our techniques allowed to reduced the leakage current of a factor ranging between 15-20 depending on the overbias used and the SiPM vendor. Because, during the process the SiPM current can reach O(100 mA), the sensors need to be operated in a condition that provides thermal dissipation. Indeed, caution must be used when applying this kind of procedures on the SiPMs, because it may damage permanently the device itself.

==> dresdaCell.C <==
void dresdaCell()
{
//=========Macro generated from canvas: c_direct_pol/Direct polarization test: I_{test} = 0.53 A @ -10 V
//=========  (Tue Nov 23 19:23:27 2021) by ROOT version 6.24/06
   TCanvas *c_direct_pol = new TCanvas("c_direct_pol", "Direct polarization test: I_{test} = 0.53 A @ -10 V",0,53,900,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptTitle(0);
   c_direct_pol->Range(-157.4401,-2.210526,906.3822,13.57895);
   c_direct_pol->SetFillColor(0);
   c_direct_pol->SetBorderMode(0);
   c_direct_pol->SetBorderSize(2);
   c_direct_pol->SetTickx(1);
   c_direct_pol->SetTicky(1);
   c_direct_pol->SetLeftMargin(0.14);
   c_direct_pol->SetBottomMargin(0.14);
   c_direct_pol->SetFrameBorderMode(0);
   c_direct_pol->SetFrameBorderMode(0);
   
   TH1F *h__1 = new TH1F("h__1","",100,-0.5,800);
   h__1->SetMinimum(0);
   h__1->SetMaximum(12);
   
   TPaveStats *ptstats = new TPaveStats(0.7332962,0.7452174,0.814588,0.806087,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(0);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextFont(42);
   TText *ptstats_LaTex = ptstats->AddText("Entries = 0      ");
   ptstats_LaTex = ptstats->AddText("Mean  =      0");
   ptstats_LaTex = ptstats->AddText("Std Dev   =      0");
   ptstats->SetOptStat(1110);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   h__1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(h__1);
   h__1->SetLineWidth(2);
   h__1->SetMarkerStyle(20);
   h__1->SetMarkerSize(0.8);
   h__1->GetXaxis()->SetTitle("Exposure time [s]");
   h__1->GetXaxis()->SetRange(0,100);
   h__1->GetXaxis()->SetLabelFont(42);
   h__1->GetXaxis()->SetLabelOffset(0.015);
   h__1->GetXaxis()->SetLabelSize(0.06);
   h__1->GetXaxis()->SetTitleSize(0.05);
   h__1->GetXaxis()->SetTitleOffset(1.25);
   h__1->GetYaxis()->SetTitle("I [mA] after exposure @ Vop, 20^{o}C");
   h__1->GetYaxis()->SetLabelFont(42);
   h__1->GetYaxis()->SetLabelOffset(0.015);
   h__1->GetYaxis()->SetLabelSize(0.06);
   h__1->GetYaxis()->SetTitleSize(0.05);
   h__1->GetYaxis()->SetTickLength(0.02);
   h__1->GetYaxis()->SetTitleOffset(1.1);
   h__1->GetZaxis()->SetLabelFont(42);
   h__1->GetZaxis()->SetLabelOffset(0.015);
   h__1->GetZaxis()->SetLabelSize(0.06);
   h__1->GetZaxis()->SetTitleSize(0.06);
   h__1->GetZaxis()->SetTitleOffset(0.7);
   h__1->Draw("");
   
   Double_t _fx1001[4] = {
   0,
   120,
   240,
   540};
   Double_t _fy1001[4] = {
   11.22,
   4.98,
   4.64,
   4.06};
   Double_t _fex1001[4] = {
   0,
   0,
   0,
   0};
   Double_t _fey1001[4] = {
   0.1,
   0.1,
   0.1,
   0.1};
   TGraphErrors *gre = new TGraphErrors(4,_fx1001,_fy1001,_fex1001,_fey1001);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","",100,0,594);
   Graph_Graph1001->SetMinimum(3.224);
   Graph_Graph1001->SetMaximum(12.056);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->SetMarkerSize(0.8);
   Graph_Graph1001->GetXaxis()->SetRange(0,101);
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetYaxis()->SetTickLength(0.02);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelOffset(0.015);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(0.7);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("p");
   
   Double_t _fx1002[2] = {
   660,
   780};
   Double_t _fy1002[2] = {
   1.31,
   0.87};
   Double_t _fex1002[2] = {
   0,
   0};
   Double_t _fey1002[2] = {
   0.1,
   0.1};
   gre = new TGraphErrors(2,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(23);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","",100,648,792);
   Graph_Graph1002->SetMinimum(0.706);
   Graph_Graph1002->SetMaximum(1.474);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);
   Graph_Graph1002->SetLineWidth(2);
   Graph_Graph1002->SetMarkerStyle(20);
   Graph_Graph1002->SetMarkerSize(0.8);
   Graph_Graph1002->GetXaxis()->SetLabelFont(42);
   Graph_Graph1002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1002->GetXaxis()->SetTitleOffset(1.1);
   Graph_Graph1002->GetYaxis()->SetLabelFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelOffset(0.015);
   Graph_Graph1002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1002->GetYaxis()->SetTickLength(0.02);
   Graph_Graph1002->GetYaxis()->SetTitleOffset(1.1);
   Graph_Graph1002->GetZaxis()->SetLabelFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelOffset(0.015);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1002->GetZaxis()->SetTitleOffset(0.7);
   gre->SetHistogram(Graph_Graph1002);
   
   gre->Draw("p");
   
   TLegend *leg = new TLegend(0.3095768,0.733913,0.5367483,0.8208696,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("","Over-voltage = 10 V","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(62);
   leg->Draw();
   
   leg = new TLegend(0.6737194,0.733913,0.8919822,0.8208696,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("","Over-voltage = 14 V","P");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1.5);
   entry->SetTextFont(62);
   leg->Draw();
   TLine *line = new TLine(550,0,550,12);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   c_direct_pol->Modified();
   c_direct_pol->cd();
   c_direct_pol->SetSelected(c_direct_pol);
}

